Entanglement breaking in self-referential quantum feedback: a record bound and an exactly solvable loop

A feedback loop that returns a message into the process it describes defines a quantum channel on the message. We ask when such a loop preserves entanglement with a reference, that is, when its channel is not entanglement breaking. For any qubit loop, the negativity of the Choi state is at most half the fidelity between the states that the two values of the message leave in the discarded registers, in any basis. This channel analogue of the duality between fringe visibility and which-way information is attained by pure dephasing, and a perfect record of the message in the discarded registers makes the loop entanglement breaking. We then solve a three-qubit loop in which the message steers a future event, a probe reads the event, and a partial swap feeds the probe back. Every partial feedback is a strict contraction, and the loop is entanglement breaking exactly when an explicit trigonometric polynomial in its coupling angles is not positive. A partial record of the message in the future event can restore entanglement that the feedback alone destroys. Stability, a coherent fixed point, information about the future event and entanglement preservation coexist on about three quarters of the parameter space.

==> anc/LICENSE.txt <==
MIT License

Copyright (c) 2026 Eran Kopel

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.txt <==
Ancillary files for arXiv:2608.13764v2

  "Entanglement breaking in self-referential quantum feedback:
   a record bound and an exactly solvable loop"
  Eran Kopel (Tel Aviv University), ORCID 0000-0003-4657-8636

The scripts below check every closed form in the paper, exactly or
numerically, and reproduce every number quoted in it.
Requirements: Python 3 with numpy, scipy, sympy, matplotlib and
python-flint (requirements.txt). Tested with Python 3.11, numpy 2.4,
scipy 1.17, sympy 1.14, matplotlib 3.10 and python-flint 0.9.

  python3 derive_closed_forms.py   exact symbolic check of Theorem 5,
                                   Theorem 9 and Eqs. (11), (16), (22)-(25);
                                   prints PASS for 10 identities
  python3 check_closed_forms.py    numerical checks of every closed form
                                   (Theorems 5 and 9, Corollaries 6, 10 and
                                   11(i), Example 8, Eqs. (13), (17), (23))
                                   against the explicit 8x8 round unitary
                                   at random points (directly, or through
                                   closed forms checked against it), Lemma 1
                                   on the loop, and Theorem 2, Corollary 3
                                   and Remark 4 on random qubit and qutrit
                                   channels; prints "all checks passed"
  python3 phase_numbers.py         the numbers in Corollary 11,
                                   Proposition 12 and Eq. (19), and the
                                   largest non-EB square of Section 6;
                                   writes phase_numbers.json
  python3 certify_square.py        Proposition 13 in ball arithmetic (Arb);
                                   writes certify_square.json
  python3 make_figures.py          Figures 2-4 (PDF and EPS)
  fig1_round.tex                   Figure 1 (LaTeX, quantikz)

Shared code: loop_model.py (the round unitary, the channel, and the
closed forms). Each script runs in seconds on a laptop.

Version 1 of this preprint certified a smaller region by interval
perturbation bounds; its scripts and machine-verified certificate are in
the ancillary files of arXiv:2608.13764v1 and in the repository
https://github.com/erankopel/quantum-future-feedback (release v1.0.1 and
later).

License: MIT (LICENSE.txt).


==> anc/certify_square.json <==
{
  "square": {
    "theta/pi": [
      "6345853/100000000",
      "26345853/100000000"
    ],
    "phi/pi": [
      "10061939/100000000",
      "30061939/100000000"
    ],
    "kappa/pi": "2161549/5000000",
    "beta/pi": "23903823/100000000"
  },
  "margins_claimed": {
    "contraction": "2/25",
    "coherence": "1/40",
    "information_bits": "1",
    "Q": "1/500"
  },
  "enclosure_lower_bounds": {
    "con": "0.080000976100564002990722656250000000000",
    "coh": "0.026192440011072903871536254882812500000",
    "inf": "[1.0005547347281867035474737906209855306 +/- 5.78e-39]",
    "Q": "[0.0021321174314578489220546073758569714034 +/- 2.58e-41]"
  },
  "boxes_accepted": 19354,
  "boxes_failed": 0,
  "precision_bits": 128,
  "seconds": 1.9
}

==> anc/certify_square.py <==
"""Rigorous margins on the square of Proposition 13 (ball arithmetic).

The square is |theta/pi - t0| <= D, |phi/pi - p0| <= D with kappa and
beta fixed at the reference values of arXiv:2608.13764v1. On every
sub-box the closed forms of Theorem 5, Corollary 6, Eq. (13) and
Theorem 9 are
evaluated in Arb ball arithmetic (python-flint), which returns
enclosures of every value over the whole sub-box. A sub-box is accepted
when the enclosures prove all four margins; otherwise it is bisected.

Margins certified on the square:
  contraction  1 - ||A||_2 >= M_CON
  coherence    sqrt(x*^2 + y*^2) >= M_COH
  information  I(F:L) >= M_INF bits
  non-EB       Q(theta, kappa, phi) >= M_Q   (Q > 0 <=> NPT, Theorem 9)
Exit code 0 iff every sub-box is accepted.
"""
import json
import sys
import time
from fractions import Fraction as Fr

from flint import arb, arb_mat, ctx, fmpq

ctx.prec = 128

T0 = Fr('0.16345853')
P0 = Fr('0.20061939')
K0 = Fr('0.43230980')
B0 = Fr('0.23903823')
D = Fr(1, 10)
M_CON, M_COH, M_INF, M_Q = (Fr('0.08'), Fr('0.025'), Fr('1.0'),
                            Fr('0.002'))
MAX_DEPTH = 12


def q2a(x):
    return arb(fmpq(x.numerator, x.denominator))


def ball(lo, hi):
    return q2a(lo).union(q2a(hi))


LN2 = arb(2).log()


def h_lower(r):
    """Lower bound of h(r) = H2((1 + r)/2) for r in the ball r.

    h is decreasing on [0, 1], so the lower bound is taken at the upper
    end of r (clamped to 1, where h = 0)."""
    x = arb(r.upper())
    if x >= 1:
        return arb(0)
    return H2((1 + x) / 2)


def h_upper(r):
    x = arb(r.lower())
    if x <= 0:
        return arb(1)
    if x >= 1:
        return arb(0)
    return H2((1 + x) / 2)


def H2(p):
    qq = 1 - p
    return -(p * p.log() + qq * qq.log()) / LN2


def sqrt_nn(x):
    """Square root of the non-negative part of a ball."""
    return x.nonnegative_part().sqrt()


def evaluate(tlo, thi, plo, phi_hi):
    t = ball(tlo, thi)
    p = ball(plo, phi_hi)
    k = q2a(K0)
    b = q2a(B0)
    s2t, c2t = (2 * t).sin_pi(), (2 * t).cos_pi()
    sp_, cp = p.sin_pi(), p.cos_pi()
    sk, ck = k.sin_pi(), k.cos_pi()
    sb, cb = b.sin_pi(), b.cos_pi()
    # Theorem 5: A~ and c~ (controller omitted), then A = R_beta A~
    At = [[s2t * cp * cp, -s2t * sp_ * cp * ck, -sk * sp_ * sp_ * c2t],
          [s2t * sp_ * cp * ck, s2t * cp * cp, arb(0)],
          [arb(0), arb(0), cp * cp]]
    ct = [arb(0), sk * sp_ * cp * c2t, sp_ * sp_ * ck]
    R = [[cb, arb(0), sb], [arb(0), arb(1), arb(0)], [-sb, arb(0), cb]]
    A = [[sum(R[i][m] * At[m][j] for m in range(3)) for j in range(3)]
         for i in range(3)]
    c = [sum(R[i][m] * ct[m] for m in range(3)) for i in range(3)]
    # Corollary 6: ||A||_2^2 = (T + sqrt(T^2 - 4 b2 c4)) / 2
    b2 = (s2t * cp) ** 2 * (cp * cp + (sp_ * ck) ** 2)
    w2 = (sk * sp_ * sp_ * c2t) ** 2
    c4 = cp ** 4
    T = b2 + w2 + c4
    nrm = sqrt_nn((T + sqrt_nn(T * T - 4 * b2 * c4)) / 2)
    # fixed point v* = (I - A)^(-1) c
    IA = arb_mat([[(1 if i == j else 0) - A[i][j] for j in range(3)]
                  for i in range(3)])
    v = IA.solve(arb_mat([[c[0]], [c[1]], [c[2]]]))
    x, y, z = v[0, 0], v[1, 0], v[2, 0]
    coh = sqrt_nn(x * x + y * y)
    # Eq. (13): Bloch lengths of rho_F, rho_L and rho_FL
    z2, C2 = z * z, c2t * c2t
    rF = sqrt_nn(z2 * C2 + (s2t * ck) ** 2)
    rL = sqrt_nn(z2 * C2 * sk * sk + ck * ck)
    rFL = sqrt_nn(s2t * s2t + z2 * C2)
    inf_lo = h_lower(rF) + h_lower(rL) - h_upper(rFL)
    # Theorem 9
    u = (k / 2).sin_pi() ** 2
    S = sp_ * sp_
    q = u * (1 - u)
    Q = ((1 - C2) * (1 - S) * (1 - 4 * q * S) * (1 - u * S)
         * (1 - (1 - u) * S)
         - q * S * S * (1 - u * S - (1 - u) * C2)
         * (1 - (1 - u) * S - u * C2))
    return {'con': 1 - nrm, 'coh': coh, 'inf': inf_lo, 'Q': Q}


def accepted(e):
    return (e['con'] > q2a(M_CON) and e['coh'] > q2a(M_COH)
            and e['inf'] > q2a(M_INF) and e['Q'] > q2a(M_Q))


def main():
    t_start = time.time()
    n0 = 40
    step = 2 * D / n0
    stack = [(T0 - D + i * step, T0 - D + (i + 1) * step,
              P0 - D + j * step, P0 - D + (j + 1) * step, 0)
             for i in range(n0) for j in range(n0)]
    done = 0
    worst = {'con': None, 'coh': None, 'inf': None, 'Q': None}
    failed = []
    while stack:
        tlo, thi, plo, phi_hi, dep = stack.pop()
        e = evaluate(tlo, thi, plo, phi_hi)
        if accepted(e):
            done += 1
            for key in worst:
                lo = e[key].lower()
                if worst[key] is None or lo < worst[key]:
                    worst[key] = lo
            continue
        if dep >= MAX_DEPTH:
            failed.append((float(tlo), float(thi), float(plo),
                           float(phi_hi)))
            continue
        tm, pm = (tlo + thi) / 2, (plo + phi_hi) / 2
        stack += [(tlo, tm, plo, pm, dep + 1), (tm, thi, plo, pm, dep + 1),
                  (tlo, tm, pm, phi_hi, dep + 1),
                  (tm, thi, pm, phi_hi, dep + 1)]
    out = {
        'square': {'theta/pi': [str(T0 - D), str(T0 + D)],
                   'phi/pi': [str(P0 - D), str(P0 + D)],
                   'kappa/pi': str(K0), 'beta/pi': str(B0)},
        'margins_claimed': {'contraction': str(M_CON),
                            'coherence': str(M_COH),
                            'information_bits': str(M_INF),
                            'Q': str(M_Q)},
        'enclosure_lower_bounds': {k: str(v) for k, v in worst.items()},
        'boxes_accepted': done, 'boxes_failed': len(failed),
        'precision_bits': ctx.prec, 'seconds': round(time.time() - t_start, 1),
    }
    print(json.dumps(out, indent=2))
    with open('certify_square.json', 'w') as fh:
        json.dump(out, fh, indent=2)
    if failed:
        print('FAILED boxes (first 5):', failed[:5])
        sys.exit(1)
    print('all margins certified on the square')


if __name__ == '__main__':
    main()


==> anc/check_closed_forms.py <==
"""Numerical checks of every closed form against the explicit unitary.

At random parameters (fixed seed) the channel is rebuilt from the 8x8
round unitary and compared with: the Bloch data of Theorem 5, the norm
formula of Corollary 6, the determinant identity and NPT criterion of
Theorem 9 (with Q/2 <= mu <= 1/2), Corollary 10, Corollary 11(i),
Example 8, Eq. (23), the information formula Eq. (13), Lemma 1, and the
record bound of Theorem 2 with Corollary 3(i) and Remark 4 (for the loop,
for random qubit channels, and for random qutrit channels). Exit code 0
iff all deviations are below tolerance.
"""
import sys
import numpy as np
from loop_model import (PAULI, I2, Z, P0, P1, ry, round_unitary,
                        stinespring, channel_pair, choi_pt, mu, ptrace,
                        fidelity, bloch_closed, gamma_closed, Q_closed,
                        norm_closed, info_closed)
from scipy.linalg import expm

rng = np.random.default_rng(20261004)
TOL = 1e-10
# root fidelities of rank-deficient states are computed through matrix
# square roots, which keep only about half of the double-precision digits
TOL_FID = 1e-6
report = {'Theorem 9: sign mismatches (count)': 0.0,
          'Corollary 11 (i): sign mismatches with S* (count)': 0.0}


def upd(key, val):
    report[key] = max(report.get(key, 0.0), val)


def entropy(r):
    w = np.linalg.eigvalsh((r + r.conj().T) / 2)
    w = w[w > 1e-14]
    return float(-(w * np.log2(w)).sum())


for _ in range(1500):
    par = (rng.uniform(0, np.pi), rng.uniform(0, 2 * np.pi),
           rng.uniform(0, np.pi), rng.uniform(0, 2 * np.pi))
    V = stinespring(par)
    phi, phic = channel_pair(V)
    bl = [lambda r, p=p: np.trace(r @ p).real for p in PAULI]
    c = np.array([f(phi(I2 / 2)) for f in bl])
    A = np.array([[(bl[i](phi((I2 + PAULI[j]) / 2))
                    - bl[i](phi((I2 - PAULI[j]) / 2))) / 2
                   for j in range(3)] for i in range(3)])
    Ac, cc = bloch_closed(*par)
    upd('Theorem 5: |A - A_closed|, |c - c_closed|',
        max(np.abs(A - Ac).max(), np.abs(c - cc).max()))
    upd('Corollary 6: | ||A||_2 - closed form |',
        abs(np.linalg.norm(A, 2) - norm_closed(*par[:3])))
    # controller-free channel: Phi~(|1><0|) = gamma |1><0|
    Vt = stinespring(par[:3] + (0.0,))
    phit, _ = channel_pair(Vt)
    E10 = np.array([[0, 0], [1, 0]], complex)
    upd('Eq. (23): |Phi~(|1><0|) - gamma |1><0||',
        np.abs(phit(E10) - gamma_closed(*par[:3]) * E10).max())
    JG = choi_pt(phi)
    upd('Theorem 9: |16 det J^Gamma + Q|',
        abs(16 * np.linalg.det(JG).real + Q_closed(*par[:3])))
    m = mu(phi)
    Qv = Q_closed(*par[:3])
    if abs(Qv) > 1e-9 and (m > 0) != (Qv > 0):
        upd('Theorem 9: sign mismatches (count)', 1.0)
    # Theorem 2 in the computational basis and in a random basis
    for basis in ('comp', 'rand'):
        if basis == 'comp':
            e0, e1 = np.array([1, 0], complex), np.array([0, 1], complex)
        else:
            Hm = rng.normal(size=(2, 2)) + 1j * rng.normal(size=(2, 2))
            w_, v_ = np.linalg.eigh(Hm + Hm.conj().T)
            e0, e1 = v_[:, 0], v_[:, 1]
        off = phi(np.outer(e1, e0.conj()))
        F = fidelity(phic(np.outer(e0, e0.conj())),
                     phic(np.outer(e1, e1.conj())))
        upd('Theorem 2 (loop): max(mu - F/2, 0)', max(m - F / 2, 0.0))
        upd('Lemma 1 (loop): | ||Phi(e1 e0^+)||_1 - F |',
            abs(np.linalg.svd(off, compute_uv=False).sum() - F))
    upd('Eq. (17) (loop): max(mu - |gamma|/2, 0)',
        max(m - abs(gamma_closed(*par[:3])) / 2, 0.0))
    # information formula at a random diagonal message
    z = rng.uniform(-1, 1)
    th, k = par[0], par[1]
    UW = (np.kron(P0, np.kron(ry(np.pi - 2 * th), I2))
          + np.kron(P1, np.kron(ry(2 * th), I2)))
    UK = expm(-1j * k / 2 * np.kron(I2, np.kron(Z, np.array(
        [[0, -1j], [1j, 0]]))))
    anc = np.zeros((4, 4), complex)
    anc[0, 0] = 1
    rho = (I2 + z * Z) / 2
    qst = UK @ UW @ np.kron(rho, anc) @ UW.conj().T @ UK.conj().T
    fl = ptrace(qst, (2, 2, 2), [1, 2])
    Inum = (entropy(ptrace(qst, (2, 2, 2), [1]))
            + entropy(ptrace(qst, (2, 2, 2), [2])) - entropy(fl))
    upd('Eq. (13): |I(F:L) - closed form|', abs(Inum - info_closed(th, k, z)))

# Theorem 9: Q/2 <= mu <= 1/2 when Q > 0; Corollary 10: special cases
for _ in range(3000):
    th = rng.uniform(0, np.pi / 2)
    k = rng.uniform(0, np.pi)
    ph = rng.uniform(0, np.pi / 2)
    phi, _ = channel_pair(stinespring((th, k, ph, 0.0)))
    m = mu(phi)
    Qv = Q_closed(th, k, ph)
    if Qv > 0:
        upd('Theorem 9: max(Q/2 - mu, 0) and max(mu - 1/2, 0)',
            max(Qv / 2 - m, m - 0.5, 0.0))
    C, S, u = np.cos(2 * th)**2, np.sin(ph)**2, np.sin(k / 2)**2
    q = u * (1 - u)
    upd('Corollary 10 (i)-(iv): special values of Q', max(
        abs(Q_closed(0.0, k, ph) + q * q * S * S * (1 - S)**2),
        abs(Q_closed(th, k, np.pi / 2) + q * q * (1 - C)**2),
        abs(Q_closed(th, k, 0.0) - (1 - C)),
        abs(Q_closed(th, 0.0, ph) - (1 - C) * (1 - S)**2)))
    upd('Corollary 10 (v): symmetries of Q', max(
        abs(Q_closed(np.pi / 2 - th, k, ph) - Qv),
        abs(Q_closed(th, np.pi - k, ph) - Qv)))
    # Corollary 11 (i): at theta = pi/4, Q > 0 iff sin^2 phi < S*(kappa)
    s2 = np.sin(k)**2
    Sst = (1 + s2 - np.sqrt(1 - s2 + s2 * s2)) / (1.5 * s2)
    Q4 = Q_closed(np.pi / 4, k, ph)
    if abs(S - Sst) > 1e-9 and abs(Q4) > 1e-12 and (Q4 > 0) != (S < Sst):
        upd('Corollary 11 (i): sign mismatches with S* (count)', 1.0)
# Example 8: closed-form fixed point at theta = 0, phi = pi/2
for _ in range(500):
    k, b = rng.uniform(0, np.pi / 2), rng.uniform(0, np.pi / 2)
    A, c = bloch_closed(0.0, k, np.pi / 2, b)
    v = np.linalg.solve(np.eye(3) - A, c)
    den = 1 - np.sin(b) * np.sin(k)
    ex = np.array([np.cos(k) * (np.sin(b) - np.sin(k)) / den, 0.0,
                   np.cos(b) * np.cos(k) / den])
    upd('Example 8: |v* - closed form|', np.abs(v - ex).max())
    phi, _ = channel_pair(stinespring((0.0, k, np.pi / 2, b)))
    upd('Example 8: max(mu, 0) (the loop is EB)', max(mu(phi), 0.0))

# Theorem 2 / Remark 4 for random channels: qubits (d = 2), qutrits (d = 3)
for d, env in ((2, 2), (2, 6), (3, 3), (3, 9)):
    for _ in range(500):
        G = (rng.normal(size=(d * env, d))
             + 1j * rng.normal(size=(d * env, d)))
        Vq, _ = np.linalg.qr(G)
        phi, phic = channel_pair(Vq, dims=(d, env))
        m = mu(phi, d)
        Fs = np.zeros((d, d))
        for a in range(d):
            for b in range(d):
                if a != b:
                    Ea = np.zeros((d, d), complex)
                    Eb = np.zeros((d, d), complex)
                    Ea[a, a] = 1
                    Eb[b, b] = 1
                    Fs[a, b] = fidelity(phic(Ea), phic(Eb))
        bound = Fs.sum(axis=1).max() / d
        upd('Theorem 2 / Remark 4 (random, d=%d): max(mu - bound, 0)' % d,
            max(m - bound, 0.0))
        if d == 2:
            # (2 mu)^2 + D^2 <= 1 with D the trace distance
            Ea, Eb = np.diag([1.0, 0]).astype(complex), np.diag(
                [0, 1.0]).astype(complex)
            Dtr = 0.5 * np.abs(np.linalg.eigvalsh(phic(Ea) - phic(Eb))).sum()
            upd('Corollary 3(i): max((2mu)^2 + T^2 - 1, 0)',
                max((2 * max(m, 0)) ** 2 + Dtr ** 2 - 1, 0.0))

bad = False
for key, val in report.items():
    tol = TOL_FID if key.startswith('Lemma 1') else TOL
    flag = 'ok' if val <= tol else 'FAIL'
    if val > tol:
        bad = True
    print('%-62s %.2e  %s' % (key, val, flag))
print('all checks passed' if not bad else 'SOME CHECKS FAILED')
sys.exit(1 if bad else 0)


==> anc/derive_closed_forms.py <==
"""Exact symbolic check of the closed forms of Sections 4 and 5.

One round of the three-qubit loop (registers M, F, L) is built from its
gates with the sines and cosines kept as polynomial variables:
    a = sin(theta),   b = cos(theta),
    e = sin(kappa/2), f = cos(kappa/2),
    g = sin(phi),     r = cos(phi),
subject to a^2 + b^2 = e^2 + f^2 = g^2 + r^2 = 1. Every entry is then a
polynomial with Gaussian-rational coefficients, and each identity below
is checked exactly by reducing (computed - stated) modulo the three
relations, which form a Groebner basis in lex order b > f > r > a > e > g.

Identities checked (paper numbering):
  sigma_0, sigma_1, gamma               Eqs. (22), (23)
  A~, c~                                Theorem 5 (controller omitted)
  J^Gamma tridiagonal, its determinant  Eqs. (24), (25)
  16 det(J^Gamma) = -Q                  Theorem 9
  |gamma|^2 and B^T B = b^2 1           Eqs. (16), (11), Corollary 6
Exit code 0 iff every identity holds.
"""
import sys
import sympy as sp

a, b, e, f, g, r = sp.symbols('a b e f g r', real=True)
GENS = (b, f, r, a, e, g)
REL = [b**2 + a**2 - 1, f**2 + e**2 - 1, r**2 + g**2 - 1]
I = sp.I


def red(expr):
    """Normal form of a polynomial modulo the three relations."""
    ex = sp.expand(expr)
    out = 0
    for part, unit in ((sp.expand(sp.re(ex)), 1), (sp.expand(sp.im(ex)), I)):
        if part == 0:
            continue
        _, rem = sp.reduced(part, REL, *GENS, order='lex')
        out += unit * rem
    return sp.expand(out)


def is_zero(expr):
    return red(expr) == 0


sth, cth = a, b
s2th, c2th = 2 * a * b, b**2 - a**2
sk2, ck2 = e, f
sk, ck = 2 * e * f, f**2 - e**2
sph, cph = g, r
eph = r + I * g


def ry(c, s):                 # R_y(x) with c = cos(x/2), s = sin(x/2)
    return sp.Matrix([[c, -s], [s, c]])


def kron(*ms):
    out = ms[0]
    for m in ms[1:]:
        out = sp.kronecker_product(out, m)
    return out


I2 = sp.eye(2)
P0 = sp.Matrix([[1, 0], [0, 0]])
P1 = sp.Matrix([[0, 0], [0, 1]])
# R_y(pi - 2 theta) has half angle pi/2 - theta; R_y(2 theta) has theta
UW = kron(P0, ry(sth, cth), I2) + kron(P1, ry(cth, sth), I2)
UK = kron(I2, P0, ry(ck2, sk2)) + kron(I2, P1, ry(ck2, -sk2))
SW = sp.zeros(8, 8)
for m in range(2):
    for ff in range(2):
        for ll in range(2):
            SW[(ll * 2 + ff) * 2 + m, (m * 2 + ff) * 2 + ll] = 1
UF = cph * sp.eye(8) - I * sph * SW
U = (UF * UK * UW).applyfunc(sp.expand)
V = U[:, [0, 4]]                       # |m> -> U |m, 0, 0>


def conjT(M):
    return M.T.applyfunc(sp.conjugate)


def tr_FL(q):
    return sp.Matrix(2, 2, lambda i, j:
                     sum(q[i * 4 + k, j * 4 + k] for k in range(4)))


def E(i, j):
    return sp.Matrix(2, 2, lambda x, y: 1 if (x, y) == (i, j) else 0)


def Phi(rho):
    return tr_FL(V * rho * conjT(V)).applyfunc(red)


s0, s1, gm = Phi(E(0, 0)), Phi(E(1, 1)), Phi(E(1, 0))

u, S, C = e**2, g**2, c2th**2
h = sk * sph * c2th / 2
s0_c = sp.Matrix([[1 - u * S, -I * sp.conjugate(eph) * h],
                  [I * eph * h, u * S]])
s1_c = sp.Matrix([[(1 - u) * S, -I * eph * h],
                  [I * sp.conjugate(eph) * h, 1 - (1 - u) * S]])
gam = s2th * cph * (cph + I * sph * ck)
At_c = sp.Matrix([[s2th * cph**2, -s2th * sph * cph * ck,
                   -sk * sph**2 * c2th],
                  [s2th * sph * cph * ck, s2th * cph**2, 0],
                  [0, 0, cph**2]])
ct_c = sp.Matrix([0, sk * sph * cph * c2th, sph**2 * ck])

X = sp.Matrix([[0, 1], [1, 0]])
Y = sp.Matrix([[0, -I], [I, 0]])
Z = sp.Matrix([[1, 0], [0, -1]])
PA = [X, Y, Z]


def lin(rho):
    return (rho[0, 0] * s0 + rho[1, 1] * s1 + rho[1, 0] * gm
            + rho[0, 1] * conjT(gm))


A_t = sp.Matrix(3, 3, lambda i, j: (PA[i] * lin(PA[j])).trace() / 2)
c_t = sp.Matrix(3, 1, lambda i, j: (PA[i] * lin(I2 / 2)).trace())

JG = sp.zeros(4, 4)                    # block (n, m) = Phi(|m><n|) / 2
for n in range(2):
    for m in range(2):
        JG[2 * n:2 * n + 2, 2 * m:2 * m + 2] = lin(E(m, n)) / 2
JGc = sp.zeros(4, 4)
JGc[0:2, 0:2] = s0_c / 2
JGc[2:4, 2:4] = s1_c / 2
JGc[1, 2] = gam / 2
JGc[2, 1] = sp.conjugate(gam) / 2

# determinant of the tridiagonal pattern, for generic entries
a0, d0, a1, d1 = sp.symbols('a0 d0 a1 d1', real=True)
b0, b1, gg = sp.symbols('b0 b1 gg')
T = sp.Matrix([[a0, b0, 0, 0],
               [sp.conjugate(b0), d0, gg, 0],
               [0, sp.conjugate(gg), a1, b1],
               [0, 0, sp.conjugate(b1), d1]])
tri_ok = sp.expand(T.det() - ((a0 * d0 - b0 * sp.conjugate(b0))
                              * (a1 * d1 - b1 * sp.conjugate(b1))
                              - gg * sp.conjugate(gg) * a0 * d1)) == 0

q = u * (1 - u)
Qx = ((1 - C) * (1 - S) * (1 - 4 * q * S) * (1 - u * S) * (1 - (1 - u) * S)
      - q * S**2 * (1 - u * S - (1 - u) * C) * (1 - (1 - u) * S - u * C))
det_c = ((s0_c[0, 0] * s0_c[1, 1] - s0_c[0, 1] * s0_c[1, 0])
         * (s1_c[0, 0] * s1_c[1, 1] - s1_c[0, 1] * s1_c[1, 0])
         - gam * sp.conjugate(gam) * s0_c[0, 0] * s1_c[1, 1])
Bm = At_c[0:2, 0:2]
b2 = s2th**2 * cph**2 * (cph**2 + sph**2 * ck**2)

checks = [
    ('sigma_0, Eq. (22)', all(is_zero(x) for x in s0 - s0_c)),
    ('sigma_1, Eq. (22)', all(is_zero(x) for x in s1 - s1_c)),
    ('Phi~(|1><0|) = gamma |1><0|, Eq. (23)',
     all(is_zero(x) for x in gm - gam * E(1, 0))),
    ('A~, Theorem 5', all(is_zero(x) for x in A_t - At_c)),
    ('c~, Theorem 5', all(is_zero(x) for x in c_t - ct_c)),
    ('J^Gamma tridiagonal, Eq. (24)', all(is_zero(x) for x in JG - JGc)),
    ('tridiagonal determinant, Eq. (25)', tri_ok),
    ('16 det(J^Gamma) + Q = 0, Theorem 9', is_zero(det_c + Qx)),
    ('|gamma|^2 = (1-C)(1-S)(1-4qS), Eq. (16)',
     is_zero(gam * sp.conjugate(gam) - (1 - C) * (1 - S) * (1 - 4 * q * S))),
    ('B^T B = b^2 1, Corollary 6',
     all(is_zero(x) for x in Bm.T * Bm - b2 * sp.eye(2))),
]
for name, ok in checks:
    print('%-44s %s' % (name, 'PASS' if ok else 'FAIL'))
bad = [n for n, ok in checks if not ok]
print('all identities hold' if not bad else 'FAILED: %s' % bad)
sys.exit(1 if bad else 0)


==> anc/fig1_round.tex <==
\documentclass[border=2pt]{standalone}
\usepackage{amsmath,amssymb}
\usepackage{mathptmx}
\usepackage{tikz}
\usetikzlibrary{quantikz2}
\begin{document}
\small
\begin{quantikz}[row sep={0.75cm,between origins}, column sep=0.25cm]
\lstick{$M$} & \octrl{2} & \ctrl{2} & & \gate[2]{U_{\mathrm{fb}}(\varphi)}
  & \gate{R_y(\beta)} & \rstick{$M'$} \\
\lstick{$L:\ |0\rangle$} & & & \gate[2]{U_K(\kappa)} & & & \trash{\text{}} \\
\lstick{$F:\ |0\rangle$} & \gate{R_y(\pi-2\theta)} & \gate{R_y(2\theta)}
  & & & & \trash{\text{}}
\end{quantikz}
\end{document}


==> anc/loop_model.py <==
"""Shared definitions: the three-qubit loop and its closed forms.

Register order M, F, L; basis index (m*2 + f)*2 + l. One round is
U = R_y^M(beta) U_fb(phi) U_K(kappa) U_W(theta), Eqs. (7)-(9).
"""
import numpy as np
from scipy.linalg import expm

I2 = np.eye(2, dtype=complex)
X = np.array([[0, 1], [1, 0]], complex)
Y = np.array([[0, -1j], [1j, 0]], complex)
Z = np.diag([1.0, -1.0]).astype(complex)
P0 = np.diag([1.0, 0.0]).astype(complex)
P1 = np.diag([0.0, 1.0]).astype(complex)
PAULI = [X, Y, Z]
SWAP_ML = np.zeros((8, 8), complex)
for _m in range(2):
    for _f in range(2):
        for _l in range(2):
            SWAP_ML[(_l * 2 + _f) * 2 + _m, (_m * 2 + _f) * 2 + _l] = 1

# reference point of arXiv:2608.13764v1, Eq. (19) of the paper
REF = tuple(np.pi * np.array([0.16345853, 0.43230980,
                              0.20061939, 0.23903823]))


def ry(a):
    return expm(-1j * a * Y / 2)


def round_unitary(th, k, ph, b):
    UW = (np.kron(P0, np.kron(ry(np.pi - 2 * th), I2))
          + np.kron(P1, np.kron(ry(2 * th), I2)))
    UK = expm(-1j * k / 2 * np.kron(I2, np.kron(Z, Y)))
    UF = np.cos(ph) * np.eye(8) - 1j * np.sin(ph) * SWAP_ML
    R = np.kron(ry(b), np.kron(I2, I2))
    return R @ UF @ UK @ UW


def ptrace(rho, dims, keep):
    n = len(dims)
    arr = rho.reshape(list(dims) + list(dims))
    for j in sorted([i for i in range(n) if i not in keep], reverse=True):
        arr = np.trace(arr, axis1=j, axis2=j + arr.ndim // 2)
    d = int(np.prod([dims[i] for i in keep]))
    return arr.reshape(d, d)


def stinespring(par):
    """Isometry V: M -> M F L, V|m> = U|m, 0, 0>."""
    return round_unitary(*par)[:, [0, 4]]


def channel_pair(V, dims=(2, 2, 2)):
    def phi(r):
        return ptrace(V @ r @ V.conj().T, dims, [0])

    def phic(r):
        return ptrace(V @ r @ V.conj().T, dims,
                      list(range(1, len(dims))))
    return phi, phic


def choi_pt(phi, d=2):
    """Partial transpose (on the reference) of the normalized Choi
    state; block (n, m) = phi(|m><n|)/d."""
    J = np.zeros((d * d, d * d), complex)
    for n in range(d):
        for m in range(d):
            E = np.zeros((d, d), complex)
            E[m, n] = 1
            J[n * d:(n + 1) * d, m * d:(m + 1) * d] = phi(E) / d
    return J


def mu(phi, d=2):
    """NPT margin -lambda_min of the partial transpose (<= 0 if PPT)."""
    return -np.linalg.eigvalsh(choi_pt(phi, d))[0]


def psd_sqrt(x):
    w, v = np.linalg.eigh((x + x.conj().T) / 2)
    return (v * np.sqrt(np.clip(w, 0, None))) @ v.conj().T


def fidelity(a, b):
    """Root fidelity ||sqrt(a) sqrt(b)||_1."""
    return float(np.linalg.svd(psd_sqrt(a) @ psd_sqrt(b),
                               compute_uv=False).sum())


# ---------------------------------------------------------------- closed forms
def bloch_closed(th, k, ph, b):
    """Theorem 5: A = R_y(beta) A~, c = R_y(beta) c~."""
    s2, c2 = np.sin(2 * th), np.cos(2 * th)
    sp, cp, sk, ck = np.sin(ph), np.cos(ph), np.sin(k), np.cos(k)
    At = np.array([[s2 * cp**2, -s2 * sp * cp * ck, -sk * sp**2 * c2],
                   [s2 * sp * cp * ck, s2 * cp**2, 0.0],
                   [0.0, 0.0, cp**2]])
    ct = np.array([0.0, sk * sp * cp * c2, sp**2 * ck])
    R = np.array([[np.cos(b), 0, np.sin(b)], [0, 1, 0],
                  [-np.sin(b), 0, np.cos(b)]])
    return R @ At, R @ ct


def gamma_closed(th, k, ph):
    return np.sin(2 * th) * np.cos(ph) * (np.cos(ph)
                                          + 1j * np.sin(ph) * np.cos(k))


def Q_closed(th, k, ph):
    """Theorem 9: the loop is NPT (not EB) iff Q > 0."""
    C, S, u = np.cos(2 * th)**2, np.sin(ph)**2, np.sin(k / 2)**2
    q = u * (1 - u)
    return ((1 - C) * (1 - S) * (1 - 4 * q * S) * (1 - u * S)
            * (1 - (1 - u) * S)
            - q * S**2 * (1 - u * S - (1 - u) * C)
            * (1 - (1 - u) * S - u * C))


def norm_closed(th, k, ph):
    """Corollary 6: spectral norm of A (independent of beta)."""
    b2 = (np.sin(2 * th) * np.cos(ph))**2 * (np.cos(ph)**2
                                             + (np.sin(ph) * np.cos(k))**2)
    w2 = (np.sin(k) * np.sin(ph)**2 * np.cos(2 * th))**2
    c4 = np.cos(ph)**4
    T = b2 + w2 + c4
    return np.sqrt((T + np.sqrt(max(T * T - 4 * b2 * c4, 0.0))) / 2)


def h_bin(r):
    """Entropy (bits) of a qubit state with Bloch length r."""
    p = np.clip((1 + r) / 2, 0, 1)
    out = 0.0
    for x in (p, 1 - p):
        if x > 0:
            out -= x * np.log2(x)
    return out


def info_closed(th, k, z):
    """Eq. (13): I(F:L) before the feedback, message diagonal (1+z)/2."""
    c2, s2, ck, sk = np.cos(2 * th), np.sin(2 * th), np.cos(k), np.sin(k)
    rF = np.sqrt(z * z * c2 * c2 + (s2 * ck)**2)
    rL = np.sqrt(z * z * c2 * c2 * sk * sk + ck * ck)
    rFL = np.sqrt(min(1.0, s2 * s2 + z * z * c2 * c2))
    return h_bin(rF) + h_bin(rL) - h_bin(rFL)


def fixed_point(par):
    A, c = bloch_closed(*par)
    return np.linalg.solve(np.eye(3) - A, c)


# ------------------------------------------------------------ vectorized forms
def mu_grid(th, k, ph):
    """NPT margin -lambda_min(J^Gamma) from the tridiagonal closed form
    (Eq. (24)), vectorized over arrays of equal shape."""
    th, k, ph = np.broadcast_arrays(th, k, ph)
    u, S = np.sin(k / 2)**2, np.sin(ph)**2
    hh = np.sin(k) * np.sin(ph) * np.cos(2 * th) / 2
    eph = np.exp(1j * ph)
    gam = gamma_closed(th, k, ph)
    J = np.zeros(th.shape + (4, 4), complex)
    J[..., 0, 0] = 1 - u * S
    J[..., 0, 1] = -1j * np.conj(eph) * hh
    J[..., 1, 0] = 1j * eph * hh
    J[..., 1, 1] = u * S
    J[..., 1, 2] = gam
    J[..., 2, 1] = np.conj(gam)
    J[..., 2, 2] = (1 - u) * S
    J[..., 2, 3] = -1j * eph * hh
    J[..., 3, 2] = 1j * np.conj(eph) * hh
    J[..., 3, 3] = 1 - (1 - u) * S
    return -np.linalg.eigvalsh(J / 2)[..., 0]


def norm_grid(th, k, ph):
    b2 = (np.sin(2 * th) * np.cos(ph))**2 * (np.cos(ph)**2
                                             + (np.sin(ph) * np.cos(k))**2)
    w2 = (np.sin(k) * np.sin(ph)**2 * np.cos(2 * th))**2
    c4 = np.cos(ph)**4
    T = b2 + w2 + c4
    return np.sqrt((T + np.sqrt(np.clip(T * T - 4 * b2 * c4, 0, None))) / 2)


def fixed_point_grid(th, k, ph, b):
    th, k, ph, b = np.broadcast_arrays(th, k, ph, b)
    s2, c2 = np.sin(2 * th), np.cos(2 * th)
    sp, cp, sk, ck = np.sin(ph), np.cos(ph), np.sin(k), np.cos(k)
    At = np.zeros(th.shape + (3, 3))
    At[..., 0, 0] = s2 * cp**2
    At[..., 0, 1] = -s2 * sp * cp * ck
    At[..., 0, 2] = -sk * sp**2 * c2
    At[..., 1, 0] = s2 * sp * cp * ck
    At[..., 1, 1] = s2 * cp**2
    At[..., 2, 2] = cp**2
    ct = np.stack([np.zeros_like(th), sk * sp * cp * c2, sp**2 * ck], -1)
    R = np.zeros(th.shape + (3, 3))
    R[..., 0, 0] = np.cos(b)
    R[..., 0, 2] = np.sin(b)
    R[..., 1, 1] = 1
    R[..., 2, 0] = -np.sin(b)
    R[..., 2, 2] = np.cos(b)
    A = R @ At
    c = (R @ ct[..., None])[..., 0]
    return np.linalg.solve(np.eye(3) - A, c[..., None])[..., 0]


def hbin_grid(r):
    p = np.clip((1 + r) / 2, 1e-300, 1)
    qv = np.clip((1 - r) / 2, 1e-300, 1)
    return -(p * np.log2(p) + qv * np.log2(qv))


def info_grid(th, k, z):
    c2, s2, ck, sk = np.cos(2 * th), np.sin(2 * th), np.cos(k), np.sin(k)
    rF = np.sqrt(z * z * c2 * c2 + (s2 * ck)**2)
    rL = np.sqrt(z * z * c2 * c2 * sk * sk + ck * ck)
    rFL = np.sqrt(np.clip(s2 * s2 + z * z * c2 * c2, 0, 1))
    return hbin_grid(rF) + hbin_grid(rL) - hbin_grid(rFL)


==> anc/make_figures.py <==
"""Figures 2-4 of the paper (Figure 1 is the circuit, fig1_round.tex).

Writes PDF and EPS files. All quantities come from the closed forms in
loop_model.py, which check_closed_forms.py tests against the explicit
8x8 unitary.
"""
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap
from matplotlib.patches import Rectangle
from loop_model import (REF, Q_closed, mu_grid, norm_grid, fixed_point_grid,
                        info_grid, gamma_closed, stinespring, channel_pair,
                        mu, fidelity)

BLUE = ['#cde2fb', '#9ec5f4', '#6da7ec', '#3987e5', '#256abf', '#184f95',
        '#0d366b']
SEQ = LinearSegmentedColormap.from_list('seqblue', BLUE)
NEUTRAL = '#e4e3df'
INK = '#0b0b0b'
INK2 = '#52514e'
plt.rcParams.update({'font.size': 8, 'axes.titlesize': 8,
                     'axes.labelsize': 8, 'xtick.labelsize': 7,
                     'ytick.labelsize': 7, 'axes.edgecolor': INK2,
                     'axes.linewidth': 0.6, 'font.family': 'serif',
                     'mathtext.fontset': 'stix'})
TH0, K0, PH0, B0 = REF


def save(fig, name):
    for ext in ('pdf', 'eps'):
        fig.savefig('%s.%s' % (name, ext), bbox_inches='tight')
    plt.close(fig)


# ---------------------------------------------------------------- Figure 2
def figure2():
    n = 401
    t = np.linspace(0, 0.5, n)
    TT, PP = np.meshgrid(t * np.pi, t * np.pi, indexing='xy')
    kappas = [(np.pi / 6, r'(a) $\kappa=\pi/6$'),
              (np.pi / 3, r'(b) $\kappa=\pi/3$'),
              (np.pi / 2, r'(c) $\kappa=\pi/2$')]
    fig, axs = plt.subplots(2, 2, figsize=(5.0, 4.4),
                            constrained_layout=True)
    vmax = 0.5
    for ax, (kk, lab) in zip(axs.flat[:3], kappas):
        Qv = Q_closed(TT, kk, PP)
        M = mu_grid(TT, kk, PP)
        ax.set_facecolor(NEUTRAL)
        im = ax.imshow(np.ma.masked_where(Qv <= 0, M), origin='lower',
                       extent=[0, 0.5, 0, 0.5], cmap=SEQ, vmin=0, vmax=vmax,
                       aspect='equal', interpolation='nearest')
        ax.contour(t, t, Qv, levels=[0], colors=INK, linewidths=0.8)
        ax.axvline(0.25, color=INK2, lw=0.6, ls='--')
        ax.set_title(lab)
        ax.set_xlabel(r'$\theta/\pi$')
        ax.set_ylabel(r'$\varphi/\pi$')
        ax.set_xticks([0, 0.25, 0.5])
        ax.set_yticks([0, 0.25, 0.5])
    axs[1, 0].axhline(0.31, color=INK2, lw=0.6, ls=':')
    cb = fig.colorbar(im, ax=axs[:, 1], shrink=0.6, pad=0.02,
                      location='right')
    cb.set_label(r'NPT margin $\mu$ (grey: EB)')
    ax = axs[1, 1]
    th = np.linspace(0, np.pi / 2, 2001)
    signed = mu_grid(th, np.pi / 2, 0.31 * np.pi)
    ax.axhline(0, color=INK2, lw=0.6)
    ax.plot(th / np.pi, signed, color='#2a78d6', lw=1.2)
    ax.axvline(0.25, color=INK2, lw=0.6, ls='--')
    ax.set_xlim(0, 0.5)
    ax.set_xticks([0, 0.25, 0.5])
    ax.set_xlabel(r'$\theta/\pi$')
    ax.set_ylabel(r'$-\lambda_{\min}(J^{\Gamma})$')
    ax.set_title(r'(d) $\kappa=\pi/2$, $\varphi=0.31\pi$')
    ax.grid(color='#e4e3df', lw=0.4)
    save(fig, 'fig2_phase')


# ---------------------------------------------------------------- Figure 3
def figure3():
    rng = np.random.default_rng(3)
    xs, ys = [], []
    for _ in range(3000):
        env = rng.integers(2, 7)
        G = rng.normal(size=(2 * env, 2)) + 1j * rng.normal(size=(2 * env, 2))
        V, _ = np.linalg.qr(G)
        phi, phic = channel_pair(V, dims=(2, env))
        E0 = np.diag([1.0, 0.0]).astype(complex)
        E1 = np.diag([0.0, 1.0]).astype(complex)
        xs.append(fidelity(phic(E0), phic(E1)) / 2)
        ys.append(max(mu(phi), 0.0))
    th = rng.uniform(0, np.pi / 2, 6000)
    kk = rng.uniform(0, np.pi, 6000)
    ph = rng.uniform(0, np.pi / 2, 6000)
    lx = np.abs(gamma_closed(th, kk, ph)) / 2
    ly = np.clip(mu_grid(th, kk, ph), 0, None)
    fig, axs = plt.subplots(1, 2, figsize=(5.0, 2.3), sharey=True,
                            constrained_layout=True)
    for ax, x, y, title in ((axs[0], xs, ys, 'random qubit channels'),
                            (axs[1], lx, ly, 'three-qubit loop')):
        ax.plot([0, 0.5], [0, 0.5], color=INK2, lw=0.8)
        ax.scatter(x, y, s=1.5, color='#2a78d6', alpha=0.45, lw=0)
        ax.set_xlim(0, 0.5)
        ax.set_ylim(0, 0.5)
        ax.set_aspect('equal')
        ax.set_title(title)
        ax.set_xlabel(r'$\frac{1}{2}F(\rho_E^{0},\rho_E^{1})$')
        ax.grid(color='#e4e3df', lw=0.4)
    axs[0].set_ylabel(r'NPT margin $\mu$')
    save(fig, 'fig3_duality')


# ---------------------------------------------------------------- Figure 4
def figure4():
    n = 301
    t = np.linspace(0.0025, 0.4975, n)
    TT, PP = np.meshgrid(t * np.pi, t * np.pi, indexing='xy')
    tq = np.linspace(0, 0.5, n)
    TQ, PQ = np.meshgrid(tq * np.pi, tq * np.pi, indexing='xy')
    Qfull = Q_closed(TQ, K0, PQ)
    con = 1 - norm_grid(TT, K0, PP)
    v = fixed_point_grid(TT, K0, PP, B0)
    coh = np.hypot(v[..., 0], v[..., 1])
    inf = info_grid(TT, K0, v[..., 2])
    M = np.clip(mu_grid(TT, K0, PP), 0, None)
    panels = [(con, r'contraction margin $1-\Vert A\Vert_2$'),
              (coh, r'coherence of $\rho^\ast$'),
              (inf, r'$I(F\!:\!L)$ [bits]'),
              (M, r'NPT margin $\mu$')]
    fig, axs = plt.subplots(2, 2, figsize=(5.0, 4.6), sharex=True,
                            sharey=True, constrained_layout=True)
    for ax, (Z, title) in zip(axs.flat, panels):
        im = ax.imshow(Z, origin='lower', extent=[t[0], t[-1], t[0], t[-1]],
                       cmap=SEQ, vmin=0, aspect='equal',
                       interpolation='nearest')
        ax.contour(tq, tq, Qfull, levels=[0], colors=INK, linewidths=0.8)
        ax.add_patch(Rectangle((TH0 / np.pi - 0.1, PH0 / np.pi - 0.1), 0.2,
                               0.2, fill=False, ec=INK, lw=0.7, ls='--'))
        ax.plot([TH0 / np.pi], [PH0 / np.pi], marker='o', ms=3.5,
                mfc='white', mec=INK, mew=0.7)
        ax.set_title(title)
        ax.set_xticks([0, 0.25, 0.5])
        ax.set_yticks([0, 0.25, 0.5])
        fig.colorbar(im, ax=ax, shrink=0.8, pad=0.02)
    for ax in axs[1]:
        ax.set_xlabel(r'$\theta/\pi$')
    for ax in axs[:, 0]:
        ax.set_ylabel(r'$\varphi/\pi$')
    save(fig, 'fig4_slice')


if __name__ == '__main__':
    figure2()
    figure3()
    figure4()
    print('figures written')


==> anc/phase_numbers.json <==
{
  "nonEB_volume_fraction": 0.7594538080907114,
  "nonEB_volume_method": "exact in theta, midpoint rule on a 2000 x 2000 grid in (kappa, phi)",
  "nonEB_volume_fraction_3d_midpoint_200": 0.7597385,
  "nonEB_fraction_kappa0_slice": 0.5950375,
  "no_record_threshold": {
    "kappa=pi/2": {
      "S_star": 0.6666666666666666,
      "phi_star/pi": 0.3040867239846964
    },
    "kappa=kappa0": {
      "S_star": 0.6816763001292585,
      "phi_star/pi": 0.30918398339586795
    },
    "kappa=pi/4": {
      "S_star": 0.8452994616207488,
      "phi_star/pi": 0.3713264931886333
    }
  },
  "reentrant_example": {
    "kappa/pi": 0.5,
    "phi/pi": 0.31,
    "S": 0.684062276342339,
    "Q_at_theta_pi/4": -0.007432705700521333,
    "Q_at_theta_0": -0.002919270033796367,
    "nonEB_theta/pi_interval_on_[0,1/4]": [
      0.061450624999999995,
      0.158419375
    ],
    "max_mu": 0.00559047095339494,
    "theta/pi_at_max_mu": 0.10604875
  },
  "reference_point": {
    "theta,kappa,phi,beta /pi": [
      0.16345853,
      0.4323098,
      0.20061939,
      0.23903823
    ],
    "norm_A": 0.7133137077723405,
    "contraction_margin": 0.2866862922276595,
    "norm_resolvent": 2.3872587016759486,
    "spectral_radius": 0.6029492419260899,
    "v_star": [
      0.09282231519203638,
      0.5634730397716977,
      0.12723552483937944
    ],
    "norm_v_star": 0.5850698484183913,
    "coherence": 0.5710672891587881,
    "I_FL_bits": 1.5686779504024526,
    "mu": 0.2052788757114808,
    "Q": 0.20380794903949892,
    "half_abs_gamma": 0.2825532895670888
  },
  "largest_NPT_square_halfwidth/pi": 0.10856459454716966
}

==> anc/phase_numbers.py <==
"""Every number quoted in Sections 5 and 6, written to phase_numbers.json.

  - volume fraction of the non-EB set {Q > 0} in the box (Proposition 12)
    (theta, kappa, phi) in (0, pi/2) x (0, pi) x (0, pi/2), integrated
    exactly in theta and by the midpoint rule in (kappa, phi)
  - the same fraction in the slice kappa = kappa_0 of version 1
  - no-record thresholds S*(kappa) (Corollary 11, Eq. (18))
  - the re-entrant example kappa = pi/2, phi = 0.31 pi (Corollary 11)
  - exact values at the reference point of version 1 (Eq. (19))
  - largest NPT square about that point in the (theta, phi) slice
"""
import json
import numpy as np
from loop_model import (REF, Q_closed, mu_grid, norm_grid, fixed_point_grid,
                        info_grid, gamma_closed, bloch_closed)

out = {}
th0, k0, ph0, b0 = REF

# volume fraction: exact in theta (Q is a quadratic in C = cos^2 2theta,
# and theta -> C is explicit), midpoint rule on an n x n grid in
# (kappa, phi)
def theta_fraction(kappa, phi):
    """Fraction of theta in (0, pi/2) with Q > 0, for arrays kappa, phi."""
    u, S = np.sin(kappa / 2)**2, np.sin(phi)**2
    q = u * (1 - u)
    al, alp = 1 - u * S, 1 - (1 - u) * S
    K = (1 - S) * (1 - 4 * q * S) * al * alp
    a2 = -q * q * S * S
    a1 = -K + q * S * S * (u * al + (1 - u) * alp)
    a0 = K - q * S * S * al * alp
    # roots of a2 C^2 + a1 C + a0 by the cancellation-free formula
    # t = -(a1 + sign(a1) sqrt(D)) / 2, roots t / a2 and a0 / t
    disc = a1 * a1 - 4 * a2 * a0
    real = disc > 0
    sq = np.sqrt(np.clip(disc, 0, None))
    t = -(a1 + np.where(a1 >= 0, 1.0, -1.0) * sq) / 2
    with np.errstate(divide='ignore', invalid='ignore'):
        r1 = np.where(a2 < 0, t / np.where(a2 < 0, a2, -1.0), np.inf)
        r2 = np.where(t != 0, a0 / np.where(t != 0, t, 1.0), np.inf)
    # concave (a2 < 0): Q > 0 strictly between the roots; linear (a2 = 0):
    # Q = a1 C + a0 with a1 = -a0, positive below the single root a0/t
    lo = np.where(a2 < 0, np.minimum(r1, r2), -np.inf)
    hi = np.where(a2 < 0, np.maximum(r1, r2), r2)
    lo = np.where(real, lo, 1.0)
    hi = np.where(real, hi, 1.0)
    lo, hi = np.clip(lo, 0, 1), np.clip(hi, 0, 1)
    hi = np.maximum(hi, lo)
    # theta in (0, pi/4) maps to C = cos^2 2theta, decreasing from 1 to 0;
    # the half (pi/4, pi/2) is the mirror image
    return (np.arccos(np.sqrt(lo)) - np.arccos(np.sqrt(hi))) / (np.pi / 2)


n = 2000
mid = (np.arange(n) + 0.5) / n
K2, P2g = np.meshgrid(mid * np.pi, mid * np.pi / 2, indexing='ij')
out['nonEB_volume_fraction'] = float(theta_fraction(K2, P2g).mean())
out['nonEB_volume_method'] = ('exact in theta, midpoint rule on a %d x %d '
                              'grid in (kappa, phi)' % (n, n))
# cross-check: plain midpoint rule in all three angles, 200^3 points
m3 = (np.arange(200) + 0.5) / 200
T3, K3, P3 = np.meshgrid(m3 * np.pi / 2, m3 * np.pi, m3 * np.pi / 2,
                         indexing='ij')
out['nonEB_volume_fraction_3d_midpoint_200'] = float(
    (Q_closed(T3, K3, P3) > 0).mean())
mid = (np.arange(400) + 0.5) / 400
T2, P2 = np.meshgrid(mid * np.pi / 2, mid * np.pi / 2, indexing='ij')
out['nonEB_fraction_kappa0_slice'] = float((Q_closed(T2, k0, P2) > 0).mean())


def s_star(kappa):
    s = np.sin(kappa)**2
    return (1 + s - np.sqrt(1 - s + s * s)) / (1.5 * s)


out['no_record_threshold'] = {}
for name, kk in (('kappa=pi/2', np.pi / 2), ('kappa=kappa0', k0),
                 ('kappa=pi/4', np.pi / 4)):
    S = s_star(kk)
    out['no_record_threshold'][name] = {
        'S_star': S, 'phi_star/pi': float(np.arcsin(np.sqrt(S)) / np.pi)}

kk, pp = np.pi / 2, 0.31 * np.pi
ths = np.linspace(0, np.pi / 4, 400001)
qv = Q_closed(ths, kk, pp)
pos = ths[qv > 0]
mus = mu_grid(ths, kk, pp)
out['reentrant_example'] = {
    'kappa/pi': 0.5, 'phi/pi': 0.31, 'S': float(np.sin(pp)**2),
    'Q_at_theta_pi/4': float(Q_closed(np.pi / 4, kk, pp)),
    'Q_at_theta_0': float(Q_closed(0.0, kk, pp)),
    'nonEB_theta/pi_interval_on_[0,1/4]': [float(pos.min() / np.pi),
                                           float(pos.max() / np.pi)],
    'max_mu': float(mus.max()),
    'theta/pi_at_max_mu': float(ths[mus.argmax()] / np.pi)}

v = fixed_point_grid(th0, k0, ph0, b0)
A, c = bloch_closed(*REF)
out['reference_point'] = {
    'theta,kappa,phi,beta /pi': [0.16345853, 0.43230980,
                                 0.20061939, 0.23903823],
    'norm_A': float(norm_grid(th0, k0, ph0)),
    'contraction_margin': float(1 - norm_grid(th0, k0, ph0)),
    'norm_resolvent': float(np.linalg.norm(np.linalg.inv(np.eye(3) - A), 2)),
    'spectral_radius': float(max(abs(np.linalg.eigvals(A)))),
    'v_star': [float(x) for x in v],
    'norm_v_star': float(np.linalg.norm(v)),
    'coherence': float(np.hypot(v[0], v[1])),
    'I_FL_bits': float(info_grid(th0, k0, v[2])),
    'mu': float(mu_grid(th0, k0, ph0)),
    'Q': float(Q_closed(th0, k0, ph0)),
    'half_abs_gamma': float(abs(gamma_closed(th0, k0, ph0)) / 2)}


def all_npt(d, m=801):
    a = np.linspace(-d, d, m)
    TT, PP = np.meshgrid(th0 + a, ph0 + a, indexing='ij')
    return bool((Q_closed(TT, k0, PP) > 0).all())


lo, hi = 0.0, 0.3 * np.pi
for _ in range(40):
    md = (lo + hi) / 2
    lo, hi = (md, hi) if all_npt(md) else (lo, md)
out['largest_NPT_square_halfwidth/pi'] = lo / np.pi

print(json.dumps(out, indent=2))
with open('phase_numbers.json', 'w') as fh:
    json.dump(out, fh, indent=2)


==> anc/requirements.txt <==
numpy>=1.24
scipy>=1.10
sympy>=1.12
matplotlib>=3.7
python-flint>=0.6

